Understanding Operational Risk Capital Approximations: First and Second Orders

We set the context for capital approximation within the framework of the Basel II / III regulatory capital accords. This is particularly topical as the Basel III accord is shortly due to take effect. In this regard, we provide a summary of the role of capital adequacy in the new accord, highlighting along the way the significant loss events that have been attributed to the Operational Risk class that was introduced in the Basel II and III accords. Then we provide a semi-tutorial discussion on the modelling aspects of capital estimation under a Loss Distributional Approach (LDA). Our emphasis is to focus on the important loss processes with regard to those that contribute most to capital, the so called high consequence, low frequency loss processes. This leads us to provide a tutorial overview of heavy tailed loss process modelling in OpRisk under Basel III, with discussion on the implications of such tail assumptions for the severity model in an LDA structure. This provides practitioners with a clear understanding of the features that they may wish to consider when developing OpRisk severity models in practice. From this discussion on heavy tailed severity models, we then develop an understanding of the impact such models have on the right tail asymptotics of the compound loss process and we provide detailed presentation of what are known as first and second order tail approximations for the resulting heavy tailed loss process. From this we develop a tutorial on three key families of risk measures and their equivalent second order asymptotic approximations: Value-at-Risk (Basel III industry standard); Expected Shortfall (ES) and the Spectral Risk Measure. These then form the capital approximations.

==> ExampleLogNormal_LDAvsSLAComparison.m <==
%OpRisk Handbook

% Chapter - High Impact Rare Events Models

% Example - Generalized Inverese Distribution 
clf
clear all

% CDF for severity distribution Log-Normal
mu = 1;
sigmavals = [0.1,0.5,1,5];
xs = [0.01:0.01:20];
figure
plot(xs,logncdf(xs,mu,sigmavals(1)),':k')
hold on
plot(xs,logncdf(xs,mu,sigmavals(2)),'--k')
plot(xs,logncdf(xs,mu,sigmavals(3)),'-.k')
plot(xs,logncdf(xs,mu,sigmavals(4)),'k')
xlabel('Loss Amount X')
ylabel('CDF of Severity Log-Normal: Pr(X < x)')
title('Shape of Annual Loss CDF versus Shape \sigma')
legend('Shape: \sigma = 0.1','Shape: \sigma = 0.5','Shape: \sigma = 1','Shape: \sigma = 5')


% CDF for Annual Loss Poisson-Log-Normal distribution
T = 100000; %1000000;
lambdaPoiss = 3;
mu = 1;
sigmavals = [0.1,0.5,1,5];

Nvals = poissrnd(lambdaPoiss,1,T);
Z = zeros(length(sigmavals),T);
for t = 1:T
    if mod(t,100) == 0
        t
        pause(0.1)
    end
    for j = 1:length(sigmavals)
        if Nvals(t) > 0
            Z(j,t) = sum(lognrnd(mu,sigmavals(j),1,Nvals(t)));
        else
            Z(j,t) = 0;
        end
    end
end

[F1,X1] = ecdf(Z(1,:));
[F2,X2] = ecdf(Z(2,:));
[F3,X3] = ecdf(Z(3,:));
[F4,X4] = ecdf(Z(4,:));

figure
semilogx(X1,F1,':k')
hold on
semilogx(X2,F2,'--k')
semilogx(X3,F3,'-.k')
semilogx(X4,F4,'k')
xlabel('Annual Loss Amount Z')
ylabel('CDF Annual Loss Compound Process Poisson-Log-Normal: Pr(Z < z)')
title('Shape of Annual Loss Quantile Function versus \sigma')
legend('Shape: \sigma = 0.1','Shape: \sigma = 0.5','Shape: \sigma = 1','Shape: \sigma = 5')

%%
% VaR versus EVI for Annual Loss Compound Process Poisson-Log Normal

% CDF for Annual Loss distribution
T = 50000; %1000000;
lambdaPoiss = 3;
mu = 1;
sigmavals = [0.5,5];

Nvals = poissrnd(lambdaPoiss,1,T);
Z = zeros(length(sigmavals),T);
for t = 1:T
    if mod(t,100) == 0
        t
        pause(0.1)
    end
    for j = 1:length(sigmavals)
        if Nvals(t) > 0
            Z(j,t) = sum(lognrnd(mu,sigmavals(j),1,Nvals(t)));
        else
            Z(j,t) = 0;
        end
    end
end
Zf = Z;

% Confidence Intervals:
T = 10000;
qtileValsCI1 = [];
qtileValsCI2 = [];
for inds = 1:20
    Nvals = poissrnd(lambdaPoiss,1,T);
    Z = zeros(length(sigmavals),T);
    for t = 1:T
        if mod(t,100) == 0
            t
            pause(0.1)
        end
        for j = 1:length(sigmavals)
            if Nvals(t) > 0
                Z(j,t) = sum(lognrnd(mu,sigmavals(j),1,Nvals(t)));
            else
                Z(j,t) = 0;
            end
        end
    end
    qtileLevels = [0.7,0.75,0.80,0.9,0.95,0.99,0.995,0.9995];
    qtileVals = zeros(length(sigmavals),length(qtileLevels));
    for j = 1:length(sigmavals)
        qtileVals(j,:) = quantile(Z(j,:),qtileLevels);
        if sigmavals(j) == 0.5
            qtileValsCI1(inds,:) = qtileVals(j,:);
        elseif sigmavals(j) == 5
            qtileValsCI2(inds,:) = qtileVals(j,:);
        end
    end
end


qtileLevels = [0.7,0.75,0.80,0.9,0.95,0.99,0.995,0.9995];
qtileVals = zeros(length(sigmavals),length(qtileLevels));
for j = 1:length(sigmavals)
    qtileVals(j,:) = quantile(Zf(j,:),qtileLevels);
end

SLA1 = exp(mu - sigmavals(1).*norminv((1-qtileLevels)./lambdaPoiss));
SLA2 = exp(mu - sigmavals(2).*norminv((1-qtileLevels)./lambdaPoiss));

figure(2)
subplot(2,1,1),semilogy(qtileLevels,qtileVals(1,:),'k')
hold on
subplot(2,1,1),semilogy(qtileLevels,qtileVals(1,:)+2*(var(qtileValsCI1).^(1/2)),':k')
hold on
subplot(2,1,1),semilogy(qtileLevels,qtileVals(1,:)-2*(var(qtileValsCI1).^(1/2)),':k')
hold on
subplot(2,1,1),semilogy(qtileLevels,SLA1,'--k')
hold on
xlabel('Quantile Level for Value-at-Risk - Capital Level')
ylabel('Annual Loss VaR : \sigma = 0.5, \mu = 1, \lambda = 3')
legend('VaR Monte Carlo','VaR Monte Carlo 95% Upper CI','VaR Monte Carlo 95% Lower CI','VaR Single Loss Approximation')

figure(2)
subplot(2,1,2),semilogy(qtileLevels,qtileVals(2,:),'k')
hold on
subplot(2,1,2),semilogy(qtileLevels,qtileVals(2,:)+2*(var(qtileValsCI2).^(1/2)),':k')
hold on
subplot(2,1,2),semilogy(qtileLevels,qtileVals(2,:)-2*(var(qtileValsCI2).^(1/2)),':k')
hold on
subplot(2,1,2),semilogy(qtileLevels,SLA2,'--k')
hold on
xlabel('Quantile Level for Value-at-Risk - Capital Level')
ylabel('Annual Loss VaR : \sigma = 5, \mu = 1, \lambda = 3')
legend('VaR Monte Carlo','VaR Monte Carlo 95% Upper CI','VaR Monte Carlo 95% Lower CI','VaR Single Loss Approximation')

%%
lambdaPoiss = 2;
mu = 2;
sigmavals = [0.5];
qtileLevels = [0.5,0.8,0.9,0.95,0.99,0.999,0.9995];
SLA = exp(mu - sigmavals(1).*norminv((1-qtileLevels)./lambdaPoiss));

lambdaPoiss = 2;
mu = 2;
sigmavals = [5];
qtileLevels = [0.5,0.8,0.9,0.95,0.99,0.999,0.9995];
SLA2 = exp(mu - sigmavals(1).*norminv((1-qtileLevels)./lambdaPoiss));

%%
% CDF for Annual Loss distribution
%T = 50000000; 
T = 5000000; 
lambdaPoiss = 2;
mu = 2;
sigmavals = [0.5,5];

Nvals = poissrnd(lambdaPoiss,1,T);
Z = zeros(length(sigmavals),T);
for t = 1:T
    if mod(t,1000) == 0
        t
        pause(0.1)
    end
    for j = 1:length(sigmavals)
        if Nvals(t) > 0
            Z(j,t) = sum(lognrnd(mu,sigmavals(j),1,Nvals(t)));
        else
            Z(j,t) = 0;
        end
    end
end
Zf = Z;


qtileLevels = [0.5,0.8,0.9,0.95,0.99,0.999,0.9995];
qtileVals = zeros(length(sigmavals),length(qtileLevels));
for j = 1:length(sigmavals)
    qtileVals(j,:) = quantile(Zf(j,:),qtileLevels);
end

qtileVals



